Orthogonal Time Frequency Space Modulation: A Discrete Zak Transform Approach

In orthogonal time frequency space (OTFS) modulation, information-carrying symbols reside in the delay-Doppler (DD) domain. By operating in the DD domain, an appealing property for communication arises: time-frequency (TF) dispersive channels encountered in high mobility environments become time-invariant. The time-invariance of the channel in the DD domain enables efficient equalizers for time-frequency dispersive channels. In this paper, we propose an OTFS system based on the discrete Zak transform. The presented formulation not only allows an efficient implementation of OTFS but also simplifies the derivation and analysis of the input-output relation of TF dispersive channel in the DD domain.

==> References/OTFS_TDL_A.m <==
% OTFS TDL Channl
close all
clear 
clc


%%

v = 150.0;                          % UE velocity in km/h
fc = 28e9;                          % carrier frequency in Hz
c = physconst('lightspeed');        % speed of light in m/s
fd = (v*1000/3600)/c*fc;            % UE max Doppler frequency in Hz

SR = 50e6;                           %Symbol rate
tdl = nrTDLChannel;                 
tdl.DelayProfile = 'TDL-A';
tdl.DelaySpread = 300e-9;
tdl.MaximumDopplerShift = fd;
tdl.NumReceiveAntennas = 1;
tdl.SampleRate = SR;
tdlinfo = info(tdl);
Nt = tdlinfo.NumTransmitAntennas;


%%
L=64;
K=64;

Zx = zeros(K,L);
Zx(1,1) = 1;

x = sqrt(K)*ifft(Zx).';
x = x(:);

Lcp = 150;
xcp = [x(end-Lcp+1:end); x];

beta = 0.5;
span = L;
sps = 2;
g = rcosdesign(beta,span,sps);

%% create channel
rayleighchan = comm.RayleighChannel('SampleRate',sps*SR,...
                                    'PathDelays',tdlinfo.PathDelays,...
                                    'AveragePathGains',tdlinfo.AveragePathGains,...
                                    'MaximumDopplerShift',fd);
                                    %'FadingTechnique','Sum of sinusoids');
                                

xcp = upsample(xcp,sps);
                         
s = conv(xcp,g,'same');
                 
r = rayleighchan(s);


ycp = conv(r,g,'same');

ycp=ycp(1:sps:end);

y=ycp(Lcp+1:end);

Y = reshape(y,L,K);
Zy = 1/sqrt(K)*fft(Y,K,2);
Zy = fftshift(Zy,2);
Zy = Zy.';



t = (0:L-1)/SR;
fDopplerMax = SR/L;
deltafDoppler = fDopplerMax/K;
f = (-K/2:K/2-1)*deltafDoppler;

[T, F] = meshgrid(t,f);

figure
surf(T*1e6,F*1e-3,abs(Zy))
xlim([t(1),t(end)]*1e6);
ylim([f(1),f(end)]*1e-3);

TDLA = [T(:), F(:),abs(Zy(:))];




